Timing and Synchronization of the DUNE Neutrino Detector

The DUNE neutrino experiment far detector has a fiducial mass of 40 kt. The O(1M) readout channels are distributed over the four 10 kt modules and need to be synchronized with respect to each other to a precision of O(10 ns). The entire system needs to be synchronized with respect to GPS time to O(100 ns). The system needs to be reliable, simple and affordable. Clock and synchronization information encoded on the same fibre using a protocol based on duty cycle shift keying (DCSK) with 8b10b encoding to ensure DC-balance. The use of DCSK allows the clock to be recovered directly by PLL based clock generators without needing to use a separate clock and data recovery (CDR) device. Small scale tests show a timing jitter at the endpoint of approximately 10 ps with respect to the timing master.

==> make_tarball-arxiv.sh <==
find . -name "*.pdf" -o -name "*.tex" -o -name "*.bib"  -o -name "*.bbl" -o -name "*.bst" -o -name "*.sty" -o -name "*.JPG" | tar -czf Timing_and_Synchronization_of_the_DUNE_Neutrino_Detector_cussans_twepp2022_arxiv.tar.gz -T - 


==> make_tarball.sh <==
find . -name "*.pdf" -o -name "*.tex" -o -name "*.bib" -o -name "*.bst" -o -name "*.sty" -o -name "*.JPG" | tar -czf Timing_and_Synchronization_of_the_DUNE_Neutrino_Detector_cussans_twepp2022.tar.gz -T - 

